Nested Sequents for Provability Logic GLP

We present a proof system for the provability logic GLP in the formalism of nested sequents and prove the cut elimination theorem for it. As an application, we obtain the reduction of GLP to its important fragment called J syntactically.

==> scripts/beautify-enc.sh <==
#!/bin/bash

ed -s "$1" <<EOF
/\[/a
% 0x00
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x10
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x20
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x30
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x40
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x50
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x60
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x70
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x80
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0x90
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0xA0
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0xB0
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0xC0
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0xD0
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0xE0
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
a
% 0xF0
.
.+1,.+8j
s/\// \//g
.+1,.+8j
s/\// \//g
wq
EOF



==> scripts/convert.sh <==
#!/bin/sh

mkdir -p pfb

echo "Creating PostScript fonts ..."

for font in otf/*.otf
do
  base=$(basename "$font" .otf)
  cfftot1    "$font"     "pfb/$base.pfb"
  t1dotlessj "pfb/$base.pfb" "pfb/${base}LCDFJ.pfb"
done



==> scripts/generate-glyph-list.sh <==
#/bin/bash

cat dvips/a_*.enc |
sed -e 's/^.*\[//' -e 's/^%.*$//' |
tr " " "\n" |
grep -v "^/\.notdef$" |
grep '^/' |
sort -u


